Photorealistic Material Editing Through Direct Image Manipulation

Creating photorealistic materials for light transport algorithms requires carefully fine-tuning a set of material properties to achieve a desired artistic effect. This is typically a lengthy process that involves a trained artist with specialized knowledge. In this work, we present a technique that aims to empower novice and intermediate-level users to synthesize high-quality photorealistic materials by only requiring basic image processing knowledge. In the proposed workflow, the user starts with an input image and applies a few intuitive transforms (e.g., colorization, image inpainting) within a 2D image editor of their choice, and in the next step, our technique produces a photorealistic result that approximates this target image. Our method combines the advantages of a neural network-augmented optimizer and an encoder neural network to produce high-quality output results within 30 seconds. We also demonstrate that it is resilient against poorly-edited target images and propose a simple extension to predict image sequences with a strict time budget of 1-2 seconds per image.

==> figures/bar_chart/bar_chart.py <==
"""
========
Barchart
========

A bar plot with errorbars and height labels on individual bars
"""
import numpy as np
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt

N = 3
novice_means = (161, 422, 3032)
#men_std = (2, 3, 4)

ind = np.arange(N)  # the x locations for the groups
width = 0.22       # the width of the bars

fig, ax = plt.subplots()
#rects1 = ax.bar(ind, men_means, width, color='r', yerr=men_std)
rects1 = ax.bar(ind, novice_means, width, color='r', edgecolor='black', alpha=0.6)

expert_means = (52, 223, 1933)
#women_std = (3, 5, 2)
#rects2 = ax.bar(ind + width, women_means, width, color='y', yerr=women_std)
rects2 = ax.bar(ind + width, expert_means, width, color='b', edgecolor='black', alpha=0.6)

gms_means = (176+5, 176+5, 181+5)
rects3 = ax.bar(ind + width + width, gms_means, width, color='#cc7a00', edgecolor='black', alpha=0.85)

our_means = (57.52, 112, 652)
rects4 = ax.bar(ind + width + width + width, our_means, width, color='g', edgecolor='black', alpha=0.95)

# add some text for labels, title and axes ticks
ax.set_ylabel('Time [s]')
ax.set_title('# of desired material models')
ax.set_xticks(width + ind + width / 2)
ax.set_xticklabels(('1', '10', '100'))

ax.legend((rects1[0], rects2[0], rects3[0], rects4[0]), ('Novice User', 'Expert User', 'GMS', 'Ours'), loc=2)

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., 1.005*height,
                '%d' % int(height),
                ha='center', va='bottom')

autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)

#plt.show()
plt.savefig('chart.png', format='png', dpi=300)

